Rolling Ball Optimizer: Learning by ironing out loss landscape wrinkles

Training large neural networks (NNs) requires optimizing high-dimensional data-dependent loss functions. The optimization landscape of these functions is often highly complex and textured, even fractal-like, with many spurious local minima, ill-conditioned valleys, degenerate points, and saddle points. Complicating things further is the fact that these landscape characteristics are a function of the data, meaning that noise in the training data can propagate forward and give rise to unrepresentative small-scale geometry. This poses a difficulty for gradient-based optimization methods, which rely on local geometry to compute updates and are, therefore, vulnerable to being derailed by noisy data. In practice,this translates to a strong dependence of the optimization dynamics on the noise in the data, i.e., poor generalization performance. To remediate this problem, we propose a new optimization procedure: Rolling Ball Optimizer (RBO), that breaks this spatial locality by incorporating information from a larger region of the loss landscape in its updates. We achieve this by simulating the motion of a rigid sphere of finite radius rolling on the loss landscape, a straightforward generalization of Gradient Descent (GD) that simplifies into it in the infinitesimal limit. The radius serves as a hyperparameter that determines the scale at which RBO sees the loss landscape, allowing control over the granularity of its interaction therewith. We are motivated by the intuition that the large-scale geometry of the loss landscape is less data-specific than its fine-grained structure, and that it is easier to optimize. We support this intuition by proving that our algorithm has a smoothing effect on the loss function. Evaluation against SGD, SAM, and Entropy-SGD, on MNIST and CIFAR-10/100 demonstrates promising results in terms of convergence speed, training accuracy, and generalization performance.

==> assets/figures/pdf/entropy_SDG.ipynb <==
{
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "id": "5P3mgcAwQ0Kq"
      },
      "outputs": [
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "WARNING: All log messages before absl::InitializeLog() is called are written to STDERR\n",
            "E0000 00:00:1755554296.443108    7095 cuda_dnn.cc:8579] Unable to register cuDNN factory: Attempting to register factory for plugin cuDNN when one has already been registered\n",
            "E0000 00:00:1755554296.464758    7095 cuda_blas.cc:1407] Unable to register cuBLAS factory: Attempting to register factory for plugin cuBLAS when one has already been registered\n",
            "W0000 00:00:1755554296.620811    7095 computation_placer.cc:177] computation placer already registered. Please check linkage and avoid linking the same target more than once.\n",
            "W0000 00:00:1755554296.620841    7095 computation_placer.cc:177] computation placer already registered. Please check linkage and avoid linking the same target more than once.\n",
            "W0000 00:00:1755554296.620846    7095 computation_placer.cc:177] computation placer already registered. Please check linkage and avoid linking the same target more than once.\n",
            "W0000 00:00:1755554296.620849    7095 computation_placer.cc:177] computation placer already registered. Please check linkage and avoid linking the same target more than once.\n"
          ]
        },
        {
          "ename": "AttributeError",
          "evalue": "'MessageFactory' object has no attribute 'GetPrototype'",
          "output_type": "error",
          "traceback": [
            "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
            "\u001b[31mAttributeError\u001b[39m                            Traceback (most recent call last)",
            "\u001b[31mAttributeError\u001b[39m: 'MessageFactory' object has no attribute 'GetPrototype'"
          ]
        },
        {
          "ename": "AttributeError",
          "evalue": "'MessageFactory' object has no attribute 'GetPrototype'",
          "output_type": "error",
          "traceback": [
            "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
            "\u001b[31mAttributeError\u001b[39m                            Traceback (most recent call last)",
            "\u001b[31mAttributeError\u001b[39m: 'MessageFactory' object has no attribute 'GetPrototype'"
          ]
        },
        {
          "ename": "AttributeError",
          "evalue": "'MessageFactory' object has no attribute 'GetPrototype'",
          "output_type": "error",
          "traceback": [
            "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
            "\u001b[31mAttributeError\u001b[39m                            Traceback (most recent call last)",
            "\u001b[31mAttributeError\u001b[39m: 'MessageFactory' object has no attribute 'GetPrototype'"
          ]
        },
        {
          "ename": "AttributeError",
          "evalue": "'MessageFactory' object has no attribute 'GetPrototype'",
          "output_type": "error",
          "traceback": [
            "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
            "\u001b[31mAttributeError\u001b[39m                            Traceback (most recent call last)",
            "\u001b[31mAttributeError\u001b[39m: 'MessageFactory' object has no attribute 'GetPrototype'"
          ]
        },
        {
          "ename": "AttributeError",
          "evalue": "'MessageFactory' object has no attribute 'GetPrototype'",
          "output_type": "error",
          "traceback": [
            "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
            "\u001b[31mAttributeError\u001b[39m                            Traceback (most recent call last)",
            "\u001b[31mAttributeError\u001b[39m: 'MessageFactory' object has no attribute 'GetPrototype'"
          ]
        },
        {
          "ename": "ImportError",
          "evalue": "Keras cannot be imported. Check that it is installed.",
          "output_type": "error",
          "traceback": [
            "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
            "\u001b[31mModuleNotFoundError\u001b[39m                       Traceback (most recent call last)",
            "\u001b[36mFile \u001b[39m\u001b[32m/nix/store/bg4anrxxz9svxrhm6rys4fynag0l5ga4-python3-3.12.11-env/lib/python3.12/site-packages/tensorflow/python/util/lazy_loader.py:147\u001b[39m, in \u001b[36mKerasLazyLoader._initialize\u001b[39m\u001b[34m(self)\u001b[39m\n\u001b[32m    146\u001b[39m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[32m--> \u001b[39m\u001b[32m147\u001b[39m   \u001b[38;5;28;01mimport\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[34;01mkeras\u001b[39;00m  \u001b[38;5;66;03m# pylint: disable=g-import-not-at-top\u001b[39;00m\n\u001b[32m    149\u001b[39m   \u001b[38;5;28;01mif\u001b[39;00m keras.__version__.startswith(\u001b[33m\"\u001b[39m\u001b[33m3.\u001b[39m\u001b[33m\"\u001b[39m):\n\u001b[32m    150\u001b[39m     \u001b[38;5;66;03m# This is the Keras 3.x case.\u001b[39;00m\n",
            "\u001b[31mModuleNotFoundError\u001b[39m: No module named 'keras'",
            "\nDuring handling of the above exception, another exception occurred:\n",
            "\u001b[31mImportError\u001b[39m                               Traceback (most recent call last)",
            "\u001b[36mCell\u001b[39m\u001b[36m \u001b[39m\u001b[32mIn[1]\u001b[39m\u001b[32m, line 3\u001b[39m\n\u001b[32m      1\u001b[39m \u001b[38;5;28;01mimport\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[34;01mtensorflow\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[38;5;28;01mas\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[34;01mtf\u001b[39;00m\n\u001b[32m----> \u001b[39m\u001b[32m3\u001b[39m \u001b[38;5;28;01mclass\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[34;01mEntropySGDWrapper\u001b[39;00m(\u001b[43mtf\u001b[49m\u001b[43m.\u001b[49m\u001b[43mkeras\u001b[49m\u001b[43m.\u001b[49m\u001b[43mModel\u001b[49m):\n\u001b[32m      4\u001b[39m     \u001b[38;5;28;01mdef\u001b[39;00m\u001b[38;5;250m \u001b[39m\u001b[34m__init__\u001b[39m(\n\u001b[32m      5\u001b[39m         \u001b[38;5;28mself\u001b[39m,\n\u001b[32m      6\u001b[39m         base_model,\n\u001b[32m   (...)\u001b[39m\u001b[32m     18\u001b[39m         name=\u001b[33m\"\u001b[39m\u001b[33mentropy_sgd_wrapper\u001b[39m\u001b[33m\"\u001b[39m,\n\u001b[32m     19\u001b[39m     ):\n\u001b[32m     20\u001b[39m         \u001b[38;5;28msuper\u001b[39m().\u001b[34m__init__\u001b[39m(name=name)\n",
            "\u001b[36mFile \u001b[39m\u001b[32m/nix/store/bg4anrxxz9svxrhm6rys4fynag0l5ga4-python3-3.12.11-env/lib/python3.12/site-packages/tensorflow/python/util/lazy_loader.py:181\u001b[39m, in \u001b[36mKerasLazyLoader.__getattr__\u001b[39m\u001b[34m(self, item)\u001b[39m\n\u001b[32m    179\u001b[39m   \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28msuper\u001b[39m(types.ModuleType, \u001b[38;5;28mself\u001b[39m).\u001b[34m__getattribute__\u001b[39m(item)\n\u001b[32m    180\u001b[39m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28mself\u001b[39m._tfll_initialized:\n\u001b[32m--> \u001b[39m\u001b[32m181\u001b[39m   \u001b[38;5;28;43mself\u001b[39;49m\u001b[43m.\u001b[49m\u001b[43m_initialize\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\n\u001b[32m    182\u001b[39m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28mself\u001b[39m._tfll_keras_version == \u001b[33m\"\u001b[39m\u001b[33mkeras_3\u001b[39m\u001b[33m\"\u001b[39m:\n\u001b[32m    183\u001b[39m   \u001b[38;5;28;01mif\u001b[39;00m (\n\u001b[32m    184\u001b[39m       \u001b[38;5;28mself\u001b[39m._tfll_mode == \u001b[33m\"\u001b[39m\u001b[33mv1\u001b[39m\u001b[33m\"\u001b[39m\n\u001b[32m    185\u001b[39m       \u001b[38;5;129;01mand\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28mself\u001b[39m._tfll_submodule\n\u001b[32m    186\u001b[39m       \u001b[38;5;129;01mand\u001b[39;00m item.startswith(\u001b[33m\"\u001b[39m\u001b[33mcompat.v1.\u001b[39m\u001b[33m\"\u001b[39m)\n\u001b[32m    187\u001b[39m   ):\n",
            "\u001b[36mFile \u001b[39m\u001b[32m/nix/store/bg4anrxxz9svxrhm6rys4fynag0l5ga4-python3-3.12.11-env/lib/python3.12/site-packages/tensorflow/python/util/lazy_loader.py:161\u001b[39m, in \u001b[36mKerasLazyLoader._initialize\u001b[39m\u001b[34m(self)\u001b[39m\n\u001b[32m    159\u001b[39m         package_name = \u001b[33m\"\u001b[39m\u001b[33mkeras.api._v2.keras\u001b[39m\u001b[33m\"\u001b[39m\n\u001b[32m    160\u001b[39m   \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mImportError\u001b[39;00m:\n\u001b[32m--> \u001b[39m\u001b[32m161\u001b[39m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mImportError\u001b[39;00m(  \u001b[38;5;66;03m# pylint: disable=raise-missing-from\u001b[39;00m\n\u001b[32m    162\u001b[39m         \u001b[33m\"\u001b[39m\u001b[33mKeras cannot be imported. Check that it is installed.\u001b[39m\u001b[33m\"\u001b[39m\n\u001b[32m    163\u001b[39m     )\n\u001b[32m    165\u001b[39m \u001b[38;5;28mself\u001b[39m._tfll_keras_version = keras_version\n\u001b[32m    166\u001b[39m \u001b[38;5;28;01mif\u001b[39;00m keras_version \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
            "\u001b[31mImportError\u001b[39m: Keras cannot be imported. Check that it is installed."
          ]
        }
      ],
      "source": [
        "import tensorflow as tf\n",
        "\n",
        "class EntropySGDWrapper(tf.keras.Model):\n",
        "    def __init__(\n",
        "        self,\n",
        "        base_model,\n",
        "        loss_fn,\n",
        "        metrics=None,\n",
        "        learning_rate=1e-3,\n",
        "        momentum=0.0,\n",
        "        nesterov=False,\n",
        "        sgld_step=0.1,\n",
        "        L=20,\n",
        "        gamma=0.03,\n",
        "        sgld_noise=1e-4,\n",
        "        alpha=0.75,\n",
        "        scoping=1e-3,\n",
        "        name=\"entropy_sgd_wrapper\",\n",
        "    ):\n",
        "        super().__init__(name=name)\n",
        "        self.base = base_model\n",
        "        self.loss_fn = loss_fn\n",
        "        self._metric_list = metrics or []\n",
        "\n",
        "        # Hyperparameters (non-trainable variables for easy assignment if needed)\n",
        "        self.outer_lr   = tf.Variable(learning_rate, trainable=False, dtype=tf.float32, name=\"outer_lr\")\n",
        "        self.momentum   = tf.Variable(momentum,     trainable=False, dtype=tf.float32, name=\"momentum\")\n",
        "        self.nesterov   = bool(nesterov)\n",
        "\n",
        "        self.sgld_step  = tf.Variable(sgld_step,    trainable=False, dtype=tf.float32, name=\"sgld_step\")\n",
        "        self.L          = int(L)\n",
        "        self.gamma      = tf.Variable(gamma,        trainable=False, dtype=tf.float32, name=\"gamma\")\n",
        "        self.sgld_noise = tf.Variable(sgld_noise,   trainable=False, dtype=tf.float32, name=\"sgld_noise\")\n",
        "        self.alpha      = tf.Variable(alpha,        trainable=False, dtype=tf.float32, name=\"alpha\")\n",
        "        self.scoping    = tf.Variable(scoping,      trainable=False, dtype=tf.float32, name=\"scoping\")\n",
        "\n",
        "        # Shadow/state variables (built lazily)\n",
        "        self._built_shadows = False\n",
        "        self._x_vars  = []   # slow weights (x)\n",
        "        self._mu_vars = []   # EMA (mu)\n",
        "        self._m_vars  = []   # momentum buffers\n",
        "        self._first_batch = tf.Variable(True, trainable=False)\n",
        "\n",
        "\n",
        "    @property\n",
        "    def metrics(self):\n",
        "        # Keras will reset these each epoch\n",
        "        return self._metric_list\n",
        "\n",
        "    def call(self, inputs, training=False):\n",
        "        return self.base(inputs, training=training)\n",
        "\n",
        "    def _build_shadows_if_needed(self):\n",
        "        if self._built_shadows:\n",
        "            return\n",
        "        for v in self.base.trainable_variables:\n",
        "            x  = tf.Variable(v, trainable=False, name=v.name.replace(\":\", \"_\") + \"_x\")\n",
        "            mu = tf.Variable(v, trainable=False, name=v.name.replace(\":\", \"_\") + \"_mu\")\n",
        "            m  = tf.Variable(tf.zeros_like(v), trainable=False, name=v.name.replace(\":\", \"_\") + \"_m\")\n",
        "            self._x_vars.append(x)\n",
        "            self._mu_vars.append(mu)\n",
        "            self._m_vars.append(m)\n",
        "        self._built_shadows = True\n",
        "\n",
        "    @tf.function\n",
        "    def train_step(self, data):\n",
        "        # Make sure shadow vars exist (created in eager or build()).\n",
        "        self._build_shadows_if_needed()\n",
        "\n",
        "        x_batch, y_batch, sample_weight = tf.keras.utils.unpack_x_y_sample_weight(data)\n",
        "\n",
        "        # One-time init of shadows from base weights (first batch only)\n",
        "        if self._first_batch:\n",
        "            for v, x, mu, m in zip(self.base.trainable_variables, self._x_vars, self._mu_vars, self._m_vars):\n",
        "                x.assign(v)\n",
        "                mu.assign(v)\n",
        "                m.assign(tf.zeros_like(v))\n",
        "            self._first_batch.assign(False)\n",
        "\n",
        "        # Start inner loop from slow weights x\n",
        "        for v, x in zip(self.base.trainable_variables, self._x_vars):\n",
        "            v.assign(x)\n",
        "\n",
        "        # Tensor rebinding (not Variable.assign) for gamma schedule\n",
        "        gamma_local = tf.identity(self.gamma)\n",
        "        growth = 1.0 + self.scoping\n",
        "\n",
        "        # Inner SGLD loop\n",
        "        for _ in tf.range(self.L):\n",
        "            with tf.GradientTape() as tape:\n",
        "                preds = self.base(x_batch, training=True)\n",
        "                loss = (self.loss_fn(y_batch, preds, sample_weight=sample_weight)\n",
        "                        if sample_weight is not None else self.loss_fn(y_batch, preds))\n",
        "            grads = tape.gradient(loss, self.base.trainable_variables)\n",
        "\n",
        "            for v, g, x, mu in zip(self.base.trainable_variables, grads, self._x_vars, self._mu_vars):\n",
        "                if g is None:\n",
        "                    continue\n",
        "                dx_prime = g - gamma_local * (x - v)\n",
        "                v.assign_sub(self.sgld_step * tf.cast(dx_prime, v.dtype))\n",
        "\n",
        "                # Always add noise (scales to zero if sgld_noise == 0)\n",
        "                noise = tf.random.normal(tf.shape(v), dtype=v.dtype)\n",
        "                v.assign_add(tf.sqrt(self.sgld_step) * self.sgld_noise * noise)\n",
        "\n",
        "                # EMA update\n",
        "                mu.assign((1.0 - self.alpha) * mu + self.alpha * v)\n",
        "\n",
        "            gamma_local = gamma_local * growth  # rebind tensor\n",
        "\n",
        "        # Outer update on slow weights x (SGD/Nesterov)\n",
        "        for x, mu, m in zip(self._x_vars, self._mu_vars, self._m_vars):\n",
        "            grad_outer = x - mu\n",
        "            v_buf = self.momentum * m - self.outer_lr * grad_outer\n",
        "            m.assign(v_buf)\n",
        "            if self.nesterov:\n",
        "                x.assign(x + self.momentum * v_buf - self.outer_lr * grad_outer)\n",
        "            else:\n",
        "                x.assign(x + v_buf)\n",
        "\n",
        "        # Sync fast weights to updated slow weights\n",
        "        for v, x in zip(self.base.trainable_variables, self._x_vars):\n",
        "            v.assign(x)\n",
        "\n",
        "        # Final loss/metrics for logging\n",
        "        preds = self.base(x_batch, training=True)\n",
        "        final_loss = (self.loss_fn(y_batch, preds, sample_weight=sample_weight)\n",
        "                      if sample_weight is not None else self.loss_fn(y_batch, preds))\n",
        "        logs = {\"loss\": final_loss}\n",
        "        for m in self.metrics:\n",
        "            m.update_state(y_batch, preds, sample_weight=sample_weight)\n",
        "            logs[m.name] = m.result()\n",
        "        return logs\n",
        "\n",
        "\n",
        "\n",
        "    @tf.function\n",
        "    def test_step(self, data):\n",
        "        x_batch, y_batch, sample_weight = tf.keras.utils.unpack_x_y_sample_weight(data)\n",
        "        preds = self.base(x_batch, training=False)\n",
        "        loss  = self.loss_fn(y_batch, preds, sample_weight=sample_weight) \\\n",
        "                if sample_weight is not None else self.loss_fn(y_batch, preds)\n",
        "\n",
        "        logs = {\"loss\": loss}\n",
        "        for m in self.metrics:\n",
        "            m.update_state(y_batch, preds, sample_weight=sample_weight)\n",
        "            logs[m.name] = m.result()\n",
        "        return logs\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 4,
      "metadata": {
        "id": "WBxCrsYXe5VD"
      },
      "outputs": [],
      "source": [
        "# 1) Load & preprocess MNIST\n",
        "(x_train, y_train), (x_test, y_test) = tf.keras.datasets.mnist.load_data()\n",
        "\n",
        "# Flatten to 784 and normalize to [0,1]\n",
        "x_train = x_train.reshape(-1, 784).astype(\"float32\") / 255.0\n",
        "x_test  = x_test.reshape(-1, 784).astype(\"float32\") / 255.0\n",
        "\n",
        "# Optional: create a validation split from train\n",
        "val_split = 0.1\n",
        "num_val = int(len(x_train) * val_split)\n",
        "x_val, y_val = x_train[:num_val], y_train[:num_val]\n",
        "x_train2, y_train2 = x_train[num_val:], y_train[num_val:]\n",
        "\n",
        "# tf.data pipelines\n",
        "batch_size = 128\n",
        "train_ds = (\n",
        "    tf.data.Dataset.from_tensor_slices((x_train2, y_train2))\n",
        "    .shuffle(10000)\n",
        "    .batch(batch_size)\n",
        "    .prefetch(tf.data.AUTOTUNE)\n",
        ")\n",
        "val_ds = (\n",
        "    tf.data.Dataset.from_tensor_slices((x_val, y_val))\n",
        "    .batch(batch_size)\n",
        "    .prefetch(tf.data.AUTOTUNE)\n",
        ")\n",
        "test_ds = (\n",
        "    tf.data.Dataset.from_tensor_slices((x_test, y_test))\n",
        "    .batch(batch_size)\n",
        "    .prefetch(tf.data.AUTOTUNE)\n",
        ")\n",
        "\n",
        "# 2) Define the base model (simple MLP)\n",
        "base = tf.keras.Sequential([\n",
        "    tf.keras.layers.Input(shape=(784,)),\n",
        "    tf.keras.layers.Dense(256, activation=\"relu\"),\n",
        "    tf.keras.layers.Dense(10, activation=\"softmax\"),\n",
        "])\n",
        "\n",
        "# 3) Wrap with EntropySGD\n",
        "entropy_model = EntropySGDWrapper(\n",
        "    base_model=base,\n",
        "    loss_fn=tf.keras.losses.SparseCategoricalCrossentropy(),\n",
        "    metrics=[tf.keras.metrics.SparseCategoricalAccuracy(name=\"acc\")],\n",
        "    learning_rate=1e-3,\n",
        "    momentum=0.9,\n",
        "    nesterov=True,\n",
        "    sgld_step=0.1,   # inner-loop step size\n",
        "    L=20,            # inner SGLD steps per batch\n",
        "    gamma=0.03,      # coupling strength\n",
        "    sgld_noise=1e-4, # thermal noise\n",
        "    alpha=0.75,      # EMA of x'\n",
        "    scoping=1e-3,    # gamma scoping factor\n",
        ")\n",
        "\n",
        "\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 5,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "yhNWCXzve8WG",
        "outputId": "f1f3261b-42c4-423c-f844-9c77787cd102"
      },
      "outputs": [
        {
          "data": {
            "text/plain": [
              "<tf.Variable 'UnreadVariable' shape=() dtype=bool, numpy=False>"
            ]
          },
          "execution_count": 5,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "# Force-build base model variables\n",
        "_ = base(tf.zeros((1, 784), dtype=tf.float32))\n",
        "\n",
        "# Create shadow variables eagerly\n",
        "entropy_model._build_shadows_if_needed()\n",
        "\n",
        "# Initialize shadows from base weights once (eager)\n",
        "for v, x, mu, m in zip(entropy_model.base.trainable_variables,\n",
        "                       entropy_model._x_vars,\n",
        "                       entropy_model._mu_vars,\n",
        "                       entropy_model._m_vars):\n",
        "    x.assign(v)\n",
        "    mu.assign(v)\n",
        "    m.assign(tf.zeros_like(v))\n",
        "entropy_model._first_batch.assign(False)\n",
        "\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 6,
      "metadata": {
        "id": "OySiUk_AfHJ7"
      },
      "outputs": [],
      "source": [
        "entropy_model.compile()\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 7,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "eaMAWqhvg3-h",
        "outputId": "98b2ea00-a96f-4c43-971b-75408d8cb863"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Epoch 1/10\n",
            "\u001b[1m422/422\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m9s\u001b[0m 14ms/step - acc: 0.5540 - loss: 1.0592 - val_acc: 0.8748 - val_loss: 0.4908\n",
            "Epoch 2/10\n",
            "\u001b[1m422/422\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m2s\u001b[0m 5ms/step - acc: 0.8707 - loss: 0.4609 - val_acc: 0.8978 - val_loss: 0.3485\n",
            "Epoch 3/10\n",
            "\u001b[1m422/422\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m3s\u001b[0m 7ms/step - acc: 0.8892 - loss: 0.3785 - val_acc: 0.9070 - val_loss: 0.3045\n",
            "Epoch 4/10\n",
            "\u001b[1m422/422\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m5s\u001b[0m 5ms/step - acc: 0.8979 - loss: 0.3422 - val_acc: 0.9122 - val_loss: 0.2820\n",
            "Epoch 5/10\n",
            "\u001b[1m422/422\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m2s\u001b[0m 6ms/step - acc: 0.9023 - loss: 0.3193 - val_acc: 0.9162 - val_loss: 0.2666\n",
            "Epoch 6/10\n",
            "\u001b[1m422/422\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m2s\u001b[0m 5ms/step - acc: 0.9092 - loss: 0.3038 - val_acc: 0.9208 - val_loss: 0.2554\n",
            "Epoch 7/10\n",
            "\u001b[1m422/422\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m2s\u001b[0m 5ms/step - acc: 0.9120 - loss: 0.2901 - val_acc: 0.9235 - val_loss: 0.2455\n",
            "Epoch 8/10\n",
            "\u001b[1m422/422\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m2s\u001b[0m 5ms/step - acc: 0.9162 - loss: 0.2798 - val_acc: 0.9258 - val_loss: 0.2396\n",
            "Epoch 9/10\n",
            "\u001b[1m422/422\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m2s\u001b[0m 5ms/step - acc: 0.9197 - loss: 0.2703 - val_acc: 0.9290 - val_loss: 0.2335\n",
            "Epoch 10/10\n",
            "\u001b[1m422/422\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m3s\u001b[0m 6ms/step - acc: 0.9216 - loss: 0.2616 - val_acc: 0.9327 - val_loss: 0.2271\n"
          ]
        }
      ],
      "source": [
        "history = entropy_model.fit(\n",
        "    train_ds,\n",
        "    validation_data=val_ds,\n",
        "    epochs=10,\n",
        "    verbose=1,\n",
        ")\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 8,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Tey3R6hmg5lB",
        "outputId": "a5ac6e86-f323-4282-f61d-f3efd68ea0d2"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "\u001b[1m79/79\u001b[0m \u001b[32m━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[37m\u001b[0m \u001b[1m1s\u001b[0m 18ms/step - acc: 0.9150 - loss: 0.2458\n",
            "Test metrics: {'loss': <tf.Tensor: shape=(), dtype=float32, numpy=0.10337677597999573>, 'acc': <tf.Tensor: shape=(), dtype=float32, numpy=0.9279000163078308>}\n"
          ]
        }
      ],
      "source": [
        "# 6) Evaluate\n",
        "test_logs = entropy_model.evaluate(test_ds, return_dict=True, verbose=1)\n",
        "print(\"Test metrics:\", test_logs)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "qcaW4_rMhyzg"
      },
      "outputs": [],
      "source": []
    }
  ],
  "metadata": {
    "accelerator": "GPU",
    "colab": {
      "gpuType": "T4",
      "provenance": []
    },
    "kernelspec": {
      "display_name": "Python 3",
      "name": "python3"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.12.11"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}


==> assets/figures/python/neighborhood.py <==
from functools import partial

import jax.numpy as jnp
import matplotlib.pyplot as plt
from jax import config, jit

config.update("jax_enable_x64", True)

MAX_R = 1000
EPS = 1e-8


# f_r(x) = sup_{x' in B(x, r)}{f(x') + sqrt(r^2 - (x' - x)^2)}
def envelope(f, r):
    def env(x):
        x_values = jnp.linspace(x - r, x + r, MAX_R)
        return jnp.max(
            f(x_values) + jnp.sqrt((r + EPS) ** 2 - (x_values - x) ** 2), axis=0
        )

    return env


@partial(jit, static_argnums=(0, 1))
def error_width(base_fn, noise_fn, r):
    x_range = jnp.linspace(-r, r, MAX_R)
    base_env = envelope(base_fn, r)
    env = envelope(lambda x: base_fn(x) + noise_fn(x), r)
    diff = env(x_range) - base_env(x_range)

    return jnp.nanmax(diff) - jnp.nanmin(diff)


def main():
    def base_fn(x):
        return jnp.abs(x)

    def noise_fn(x):
        # return jnp.sum(
        #     jnp.array([jnp.sin(i**2 * x) / i**2 for i in range(1, 101)]), axis=0
        # )
        # return jnp.sin(x * 10)
        return 0

    r = 10
    x = jnp.linspace(-2, 2, 10000)
    smooth_fn = envelope(lambda x: base_fn(x) + noise_fn(x), r)
    smooth_no_noise_fn = envelope(base_fn, r)
    y = smooth_fn(x)
    yp = smooth_no_noise_fn(x)
    yo = base_fn(x) + noise_fn(x)

    # plt.plot(x, y, label="with noise")
    plt.plot(x, yp - yo, label="without noise")
    # plt.plot(x, yo, label="original")
    # for x, (y, yp) in zip(x, zip(y, yp)):
    #     c1 = plt.Circle((x, y), 0.1, color="r")
    #     plt.gca().add_artist(c1)
    # plt.plot(x, y - yp, label="error")

    plt.legend()
    # plt.axis("equal")
    plt.show()


if __name__ == "__main__":
    main()


==> assets/figures/python/rolling_update.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns

n = 100


def loss_fn(x):
    return np.sum([np.sin(i**2 * x) / i**2 for i in range(1, n + 1)], axis=0)
    # return x**2


def grad_fn(x):
    return np.sum([np.cos(i**2 * x) / i**2 for i in range(1, n + 1)], axis=0)
    # return 2 * x


def get_points(lr, radius, n_epochs, n_projections, projection_step):
    xs = [2.0]
    centers = []
    for epoch in range(n_epochs):
        current_x = xs[-1]
        current_y = loss_fn(current_x)
        current_point = np.array([current_x, current_y])
        grad = grad_fn(current_x)
        normal = np.array([1, -grad])
        normal /= np.linalg.norm(normal)
        tangent = np.array([grad, np.linalg.norm(grad) ** 2])
        center = current_point - radius * normal
        centers.append(center)
        candidate_center = center.copy()
        candidate_center -= lr * tangent
        # Project the candidate center onto the loss function
        footpoint = center[0]
        for projection in range(n_projections):
            ff = loss_fn(footpoint)
            grad = grad_fn(footpoint)
            dist_grad = (footpoint - candidate_center[0]) + grad * (
                ff - candidate_center[1]
            )
            footpoint -= projection_step * dist_grad
        xs.append(footpoint)
    xs = np.array(xs)
    centers = np.array(centers)
    return xs, centers


def main():
    lr = 0.001
    radius = 0.3
    n_epochs = 2000
    n_projections = 20
    projection_step = 0.05
    n_radii = 5
    configs = {
        "lr": [lr] * n_radii,
        "radius": np.logspace(-2, 0, n_radii),
        "n_epochs": [n_epochs] * n_radii,
        "n_projections": [n_projections] * n_radii,
        "projection_step": [projection_step] * n_radii,
    }

    configs = [{k: v[i] for k, v in configs.items()} for i in range(n_radii)]

    # sns.set_theme("paper")
    plt.rcParams.update({"mathtext.fontset": "cm"})
    x = np.linspace(0, 2.1, 1000)
    y = loss_fn(x)
    # fig, ax = plt.subplots(ncols=n_radii + 1)
    # plt.axis("equal")

    for i, config in enumerate(configs):
        fig = plt.figure()
        ax = fig.add_subplot()
        xs, centers = get_points(**config)
        ax.plot(centers[:, 0], centers[:, 1])
        # ax[i + 1].set_xlabel(r"$\theta$")
        # ax[i + 1].set_ylabel(r"$f(\theta)$")
        # ax[(i + 1) // 2, (i + 1) % 2].legend()
        ax.set_title(f"Radius = {config['radius']:.4f}", fontsize=30)
        for label in ax.get_xticklabels() + ax.get_yticklabels():
            label.set_fontsize(20)
        plt.tight_layout()
        # ax.set_aspect("equal")
        plt.savefig(f"smoothingt{i}.pdf")

    fig = plt.figure()
    ax = fig.add_subplot()
    for label in ax.get_xticklabels() + ax.get_yticklabels():
        label.set_fontsize(20)
    ax.plot(x, y)

    # ax[0].set_xlabel(r"$\theta$", fontsize=16)
    # ax[0].set_ylabel(r"$f(\theta)$", fontsize=16)
    # ax[0, 0].legend()
    ax.set_title("Original landscape", fontsize=30)
    plt.tight_layout()
    ax.set_aspect("equal")
    # plt.title("Loss function")
    # plt.tight_layout()
    plt.savefig("original.pdf")
    # plt.show()


if __name__ == "__main__":
    main()

